MacroBase: Prioritizing Attention in Fast Data

As data volumes continue to rise, manual inspection is becoming increasingly untenable. In response, we present MacroBase, a data analytics engine that prioritizes end-user attention in high-volume fast data streams. MacroBase enables efficient, accurate, and modular analyses that highlight and aggregate important and unusual behavior, acting as a search engine for fast data. MacroBase is able to deliver order-of-magnitude speedups over alternatives by optimizing the combination of explanation and classification tasks and by leveraging a new reservoir sampler and heavy-hitters sketch specialized for fast data streams. As a result, MacroBase delivers accurate results at speeds of up to 2M events per second per query on a single core. The system has delivered meaningful results in production, including at a telematics company monitoring hundreds of thousands of vehicles.

==> figs/convert-fight.sh <==
convert -crop 100x100+111+18  Fight_RunAway1.mpg* fight.png; open out*.png


==> figs/rr.py <==

from math import exp, sqrt

N = 10000000.0


# % of points with A
pct_pts_a = 0.01
tot_with_a = N*pct_pts_a
tot_wo_a = N - tot_with_a

#p(outlier | attr a)
out_pct_a = 0.01

#p(outlier | not attr a)
out_pct_not_a = 0.002

a_and_outlier = out_pct_a * tot_with_a
not_a_and_outlier = out_pct_not_a * tot_wo_a

rr = out_pct_a / out_pct_not_a

print rr

print (out_pct_not_a*tot_wo_a + tot_with_a*out_pct_a)/N

p95zs = 1.959964
p99zs = 2.575829

oneway =  exp(p95zs*sqrt(1/a_and_outlier - 1/tot_with_a + 1/not_a_and_outlier - 1/tot_wo_a))
print rr - oneway, rr+ oneway

oneway =  exp(p99zs*sqrt(1/a_and_outlier - 1/tot_with_a + 1/not_a_and_outlier - 1/tot_wo_a))
print rr - oneway, rr+ oneway

# with corrections at 10M
p95zs10M = 5.730878
p99zs10M = 5.997934

oneway =  exp(p95zs10M*sqrt(1/a_and_outlier - 1/tot_with_a + 1/not_a_and_outlier - 1/tot_wo_a))
print rr - oneway, rr+ oneway

oneway =  exp(p99zs10M*sqrt(1/a_and_outlier - 1/tot_with_a + 1/not_a_and_outlier - 1/tot_wo_a))
print rr - oneway, rr+ oneway

